Flow instability and momentum exchange in separation control by a synthetic jet

This study investigates a mechanism of controlling separated flows around an airfoil using a synthetic jet (SJ). A large-eddy simulation (LES) was performed for a leading-edge separation flow around a NACA0015 airfoil at the chord Reynolds number of $63,000$ and the angle of attack of $12^\circ$. The present LES resolves a turbulent structure inside a deforming SJ cavity by a sixth-order compact difference scheme with a deforming grid. An optimal actuation-frequency band is identified between $F^+=6.0$ and $20$ (normalised by the chord length and the freestream velocity), which suppresses the separation and drastically improves the lift-to-drag ratio. It was found that in the controlled flows, the laminar separation bubble near the leading edge periodically releases multiple spanwise-uniform vortex structures, which diffuse and merge to generate a single coherent vortex in the period of $F^+$. Such a coherent vortex plays a significant role in exchanging a chordwise momentum between a near-wall surface and the freestream away from the wall. It also entrains smaller turbulent vortices and eventually enhances the turbulent component of the Reynolds stress throughout the suction surface. Linear stability theory (LST) was subsequently compared with the LES result, which clarifies the limitations and applicability of the LST to controlled flows with the present SJ condition. It is also revealed that in the optimal $F^+$ regime, both linear and nonlinear modes are excited in a well-balanced manner, where the first mode is associated with the Kelvin-Helmholtz instability and contributes to a quick and smooth turbulent transition, while the second mode shows a frequency lower than that of the linear mode and encourages a formation of the coherent vortex structure that eventually entrains smaller turbulent vortices.

==> bib.sh <==
file=main
bibtex ${file}.aux


==> makepdf.sh <==
#!/bin/sh
file=main
pdflatex ${file}.tex
#bibtex ${file}.aux
#wait
#dvipdfmx ${file}.dvi
wait
open -a Skim.app ${file}.pdf

